Gradient Routing: Masking Gradients to Localize Computation in Neural Networks

Neural networks are trained primarily based on their inputs and outputs, without regard for their internal mechanisms. These neglected mechanisms determine properties that are critical for safety, like (i) transparency; (ii) the absence of sensitive information or harmful capabilities; and (iii) reliable generalization of goals beyond the training distribution. To address this shortcoming, we introduce gradient routing, a training method that isolates capabilities to specific subregions of a neural network. Gradient routing applies data-dependent, weighted masks to gradients during backpropagation. These masks are supplied by the user in order to configure which parameters are updated by which data points. We show that gradient routing can be used to (1) learn representations which are partitioned in an interpretable way; (2) enable robust unlearning via ablation of a pre-specified network subregion; and (3) achieve scalable oversight of a reinforcement learner by localizing modules responsible for different behaviors. Throughout, we find that gradient routing localizes capabilities even when applied to a limited, ad-hoc subset of the data. We conclude that the approach holds promise for challenging, real-world applications where quality data are scarce.

==> figures/gradient_routes/code_to_generate_routing_diagrams.py <==
#%%
import random
import subprocess
import os
import math

random.seed(11)

angle_flare = 5

def get_angle_aesthetic(x1, y1, x2, y2):
    direct_angle = math.degrees(math.atan2(y2 - y1, x2 - x1))
    flare = angle_flare * (-1)**(y2 > y1)
    return direct_angle + flare

def get_gradient_flow_tikz(
    layer_sizes,
    routes,
    scale=1,
    node_size=13,
    colors=None,
    node_draw_color="black!40",
    node_fill_color="black!10",
    arrow_style="->, thick, color=black!40",
    backprop_style="-{Latex[scale length=0.5, scale width=0.7]}",  # Changed to include backward arrow
    looseness=1.15,
    x_spacing=1.8,
    y_spacing=1.2,
    vary_widths=True,
):
    for route in routes:
        for node_indices, layer_size in zip(route, layer_sizes):
            for node_idx in node_indices:
                assert node_idx < layer_size, f"Node index {node_idx} exceeds layer size {layer_size}"

    if colors is None:
        colors = ['orange', 'blue', 'red', 'green', 'purple', 'cyan', 'magenta', 'yellow']

    tikz_str = "\\documentclass{standalone}\n"
    tikz_str += "\\usepackage{tikz}\n"
    tikz_str += "\\usetikzlibrary{positioning,arrows.meta}\n"
    tikz_str += "\n"
    tikz_str += "\\begin{document}\n"
    tikz_str += "\\begin{tikzpicture}[\n"
    tikz_str += f"    scale={scale},\n"
    tikz_str += "    transform shape,\n"
    tikz_str += f"    node/.style={{circle, draw={node_draw_color}, fill={node_fill_color}, very thick, minimum size={node_size}pt}},\n"
    tikz_str += f"    arrow/.style={{{arrow_style}}},\n"
    tikz_str += f"    backprop/.style={{{backprop_style}}},\n"
    tikz_str += "]\n"
    tikz_str += "\n"

    max_neurons = max(layer_sizes)

    node_positions = []
    for l, num_nodes in enumerate(layer_sizes):
        layer_positions = []
        for node_idx in range(num_nodes):
            midpoint = (num_nodes-1) * y_spacing / 2
            layer_positions.append((l * x_spacing, midpoint - y_spacing * node_idx))
        node_positions.append(layer_positions)

    # Draw nodes
    for layer, size in enumerate(layer_sizes):
        for node_idx in range(size):
            x, y = node_positions[layer][node_idx]
            tikz_str += f"\\node[node] (l{layer}n{node_idx}) at ({x},{y}) {{}};\n"

    tikz_str += "\n"

    # Draw forward connections
    for l in range(len(layer_sizes) - 1):
        for layer in range(layer_sizes[l]):
            for j in range(layer_sizes[l + 1]):
                tikz_str += f"\\draw[arrow] (l{l}n{layer}) -- (l{l + 1}n{j});\n"

    tikz_str += "\n"

    # Draw backpropagation routes
    for _ in range(1):
        for route_idx, route in enumerate(routes):
            color = colors[route_idx % len(colors)]
            for layer in range(len(route) - 1):
                for start_node in route[layer]:
                    x_1, y_1 = node_positions[layer][start_node]
                    for end_node in route[layer + 1]:
                        x_2, y_2 = node_positions[layer+1][end_node]
                        random_flare = 0
                        out_angle = get_angle_aesthetic(x_2, y_2, x_1, y_1) + random_flare*random.random()
                        in_angle = get_angle_aesthetic(x_1, y_1, x_2, y_2)  + random_flare*random.random()
                        rand_looseness = 0 #looseness #+ 0.2*random.random()
                        if vary_widths:
                            lw = 0.8 + 1.5*(random.random())**2
                        else:
                            lw = 1
                        tikz_str += f"\\draw[backprop, color={color}, line width={lw}mm] (l{layer + 1}n{end_node}) to (l{layer}n{start_node});\n"

    tikz_str += "\n"
    tikz_str += "\\end{tikzpicture}\n"
    tikz_str += "\\end{document}\n"

    return tikz_str

def compile_latex(tikz_code, output_directory="output", filename="output.tex"):
    # Ensure the output directory exists
    os.makedirs(output_directory, exist_ok=True)

    # Full path to the LaTeX file
    tex_file_path = os.path.join(output_directory, filename)

    # Write the LaTeX code to the .tex file
    with open(tex_file_path, 'w') as f:
        f.write(tikz_code)

    # Compile the LaTeX code to PDF
    path_to_pdflatex = "C:\\Users\\Admin\\AppData\\Local\\Programs\\MiKTeX\\miktex\\bin\\x64\\pdflatex"
    subprocess.run([path_to_pdflatex, "-output-directory", output_directory, tex_file_path])

    # The PDF file will be named the same as the .tex file, but with a .pdf extension
    pdf_file_path = tex_file_path.replace(".tex", ".pdf")

    return pdf_file_path

if __name__ == "__main__":
    layer_sizes = [3, 5, 4, 1]
    routes = [
        [[0,1], [0,1], [0,1], [0]],
        [[1,2], [1,2], [1,2,3], [0]],
        [[2], [2,3,4], [3], [0]],
    ]

    colors = ["orange", "blue", "red"]

    for idx in range(3):
        tikz_code = get_gradient_flow_tikz(layer_sizes, [routes[idx]], colors=[colors[idx]])
        pdf_file = compile_latex(tikz_code, filename=f"route_{idx}.tex")
        print(f"PDF generated at: {pdf_file}")
